On the incidence of MgII absorbers along the blazar sightlines

It is widely believed that the cool gas clouds traced by MgII absorption, within a velocity offset of 5000 km/s relative to the background quasar are mostly associated with the quasar itself, whereas the absorbers seen at larger velocity offsets towards us are intervening absorber systems and hence their existence is completely independent of the background quasar. Recent evidence by Bergeron et al. (2011, hereinafter BBM) has seriously questioned this paradigm, by showing that the number density of intervening MgII absorbers towards the 45 blazars in their sample is nearly 2 times the expectation based on the MgII absorption systems seen towards normal QSOs. Given its serious implications, it becomes important to revisit this finding, by enlarging the blazar sample and subjecting it to an independent analysis. Here, we first report the outcome of our re-analysis of the available spectroscopic data for the BBM sample itself. Our analysis of the BBM sample reproduces their claimed factor of 2 excess of dN/dz along blazar sightlines, vis-a-vis normal QSOs. We have also assembled a ~3 times larger sample of blazars, albeit with moderately sensitive optical spectra. Using this sample together with the BBM sample, our analysis shows that the dN/dz of the MgII absorbers statistically matches that known for normal QSO sightlines. Further, the analysis indicates that associated absorbers might be contributing significantly to the estimated dN/dz upto offset speeds \Delta v ~0.2c relative to the blazar.

==> t.sh <==
latex ms
bibtex ms
latex ms
latex ms
#dvipdf -dAutoRotatePages=/None ms.dvi
dvips ms.dvi -o ms.ps
ps2pdf ms.ps


